Learning Multiple Sound Source 2D Localization

In this paper, we propose novel deep learning based algorithms for multiple sound source localization. Specifically, we aim to find the 2D Cartesian coordinates of multiple sound sources in an enclosed environment by using multiple microphone arrays. To this end, we use an encoding-decoding architecture and propose two improvements on it to accomplish the task. In addition, we also propose two novel localization representations which increase the accuracy. Lastly, new metrics are developed relying on resolution-based multiple source association which enables us to evaluate and compare different localization approaches. We tested our method on both synthetic and real world data. The results show that our method improves upon the previous baseline approach for this problem.

==> figures/fix_mpl_eps.sh <==
#!/bin/sh

GS=`which gs`
PS2EPS=`which ps2eps`

infile="$1"
filename="${infile%.*}"

$GS -o ${filename}.ps -sDEVICE=ps2write -dEPSCrop $infile
$PS2EPS -f ${filename}.ps
rm ${filename}.ps



==> figures/make_eps.sh <==
#!/bin/sh

# HOW TO pdf2eps
#
# For one single pdf pdf
#
# $ pdftops -eps FILENAME.pdf
#
# For multiple page pdf
#
# $ pdftops FILENAME.pdf

# $ ps2eps --rotate=-  FILENAME.ps
#  OR
# $ ps2eps --rotate=+  FILENAME.ps

ps2eps --rotate=- $1.ps
# epspdf $1.eps
# rm $1.ps $1.eps

